NOCTURNE. III. Unidentified variable emission in the nuclear regions of PKS 2153-69

Historically, the study of the central regions of Type 1 AGN has been limited by the combination of the host galaxy spectrum with strong emission from the accretion disk and NLR/BLR, which prevented us from accurately probing the galactic and AGN properties in the central regions. Integral field spectroscopy allows us to correct for this effect and study both the unobscured cores of AGN host galaxies as well as the uncontaminated spectra of their central engines with unprecedented precision. Using MUSE WFM observations, in this work, we present a combined method for modelling and subtracting QSO light in type-1 AGN alongside results for one such source, PKS 2153-68 (z=0.028), both jetted and gamma-ray emitting. After separating the host galaxy and AGN spectra, we discuss the discovery of an unresolved and yet-to-be-identified high-velocity ($\sim$25000 km/s) short timescale ($\leq$1 yr) variable emission, unlike anything observed in other variable AGN.

==> examples/codes/codito.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit

def linear_model(x, m, b):
    return m * x + b

def fit_regression(x, y, ex, ey):
    # Ajuste ponderado por errores en y
    popt, pcov = curve_fit(linear_model, x, y, sigma=ey, absolute_sigma=True)
    m_opt, b_opt = popt
    perr = np.sqrt(np.diag(pcov))
    m_err = perr[0]  # Incertidumbre en la pendiente
    return m_opt, b_opt, m_err

def plot_regression(x, y, ex, ey, m_opt, b_opt, m_err):
    plt.errorbar(x, y, xerr=ex, yerr=ey, fmt='o', label='Datos', ecolor='gray', capsize=3)


==> examples/codes/example.m <==
function fibonacci_sequence(num_terms)
    % Initialize the first two terms of the sequence
    fib_sequence = [0, 1];
    
    if num_terms < 1
        disp('Number of terms should be greater than or equal to 1.');
        return;
    elseif num_terms == 1
        fprintf('Fibonacci Sequence:\n%d\n', fib_sequence(1));
        return;
    elseif num_terms == 2
        fprintf('Fibonacci Sequence:\n%d\n%d\n', fib_sequence(1), fib_sequence(2));
        return;
    end
    
    % Calculate and display the Fibonacci sequence
    for i = 3:num_terms
        fib_sequence(i) = fib_sequence(i-1) + fib_sequence(i-2);
    end
    
    fprintf('Fibonacci Sequence:\n');
    disp(fib_sequence);
end 
